A Workflow for Lipid Nanoparticle (LNP) Formulation Optimization Using Designed Mixture-Process Experiments and Self-Validated Ensemble Models (SVEM)

We present a Quality by Design (QbD) styled approach for optimizing lipid nanoparticle (LNP) formulations, aiming to offer scientists an accessible workflow. The inherent restriction in these studies, where the molar ratios of ionizable, helper, and PEG lipids must add up to 100%, requires specialized design and analysis methods to accommodate this mixture constraint. Focusing on lipid and process factors that are commonly used in LNP design optimization, we provide steps that avoid many of the difficulties that traditionally arise in the design and analysis of mixture-process experiments by employing space-filling designs and utilizing the recently developed statistical framework of self-validated ensemble models (SVEM). In addition to producing candidate optimal formulations, the workflow also builds graphical summaries of the fitted statistical models that simplify the interpretation of the results. The newly identified candidate formulations are assessed with confirmation runs and optionally can be conducted in the context of a more comprehensive second-phase study.

==> anc/README.txt <==
Original supplementary files accompanying the JoVE LNP workflow. Their contents are preserved byte for byte. The manuscript uses the original filenames. These ancillary filenames identify the same supplementary-file numbers.

Supplementary-File-1_04APR2023-Summary.docx -> 04APR2023 Summary.docx
Supplementary-File-2_23-run-simulated-experiment.jmp -> 23_run_simulated_experiment.jmp
Supplementary-File-3_23-run-simulated-experiment.xlsx -> 23_run_simulated_experiment.xlsx
Supplementary-File-4_mixture-simulation-20DEC22.jsl -> mixture simulation 20DEC22.jsl


==> anc/Supplementary-File-4_mixture-simulation-20DEC22.jsl <==
/*
Andrew Karl, Adsurgo LLC
This script requires JMP Pro >=17.0.
Set the path_pre to an output directory on your machine. Optionally, change any of the other settings and run the script. 
*/
Names Default To Here( 1 );
//
path_pre = "C:\Users\andre\OneDrive\Documents\Adsurgo\Mixture Simulations\sim_res_20DEC22\";
//n_total is the number of runs in the experiment
For( n_total = 12, n_total <= 14, n_total += 2, 
//data generating function
	true_form_choice = 4;
//effects included in linear models
	effects_choice = 6;
//experimental design (1 is SFD, etc)
	design_type =9;
//error standard deviation
	error_std = .4;
	
//simulation iterations for each value of n_total. This is the number of experiments to simulate
//for each experimental run-size.
	iterations =3;

	n_rep = 0;
	n_center = 0;
	n_sfd = n_total - n_rep - n_center;
	
	//binary indicator for whether SVEM-Neural should be run
	run_nerual = 0;
	

//END SETTINGS

	Choose( true_form_choice, 
//1
		true_form_max = 9.8263722796;
		true_form = Expr(
			Formula(
				((((((7.6 * ((:Ionizable - 0.1) / 0.69) + 8.15 * ((:Helper - 0.1) / 0.69) + 4.43 * ((:Cholesterol - 0.1) / 0.69) + 47.73 * ((:PEG
				-0.01) / 0.69) + Match( :Ionizable Lipid Type, "H101", -1, "H102", 0.1, "H103", -4, . ) + 0.2 * ((:N_P_ratio - 10) / 5) + 0 * (
				:flow rate - 2) + ((:Ionizable - 0.1) / 0.69) * (((:Helper - 0.1) / 0.69) * -5.15) + ((:Ionizable - 0.1) / 0.69) * (((:Cholesterol
				-0.1) / 0.69) * 8.82) + ((:Helper - 0.1) / 0.69) * (((:Cholesterol - 0.1) / 0.69) * 8.23) + ((:Ionizable - 0.1) / 0.69) * (((:PEG
				-0.01) / 0.69) * -93.53) + ((:Helper - 0.1) / 0.69) * (((:PEG - 0.01) / 0.69) * -100.26) + ((:Ionizable - 0.1) / 0.69) * (((:Helper
				 - 0.1) / 0.69) * (((:PEG - 0.01) / 0.69) * 275.55))) + ((:Ionizable - 0.1) / 0.69) * (((:Helper - 0.1) / 0.69) * -18.5) * ((
				:Ionizable - 0.1) / 0.69 - (:Helper - 0.1) / 0.69)) + ((:Ionizable - 0.1) / 0.69) * Match( :Ionizable Lipid Type,
					"H101", 0,
					"H102", 0,
					"H103", -3,
					.
				)) + ((:N_P_ratio - 10) / 5) * Match( :Ionizable Lipid Type, "H101", -1, "H102", 0, "H103", 1, . ) + ((:N_P_ratio - 10) / 5) *
				Match( :Ionizable Lipid Type,
					"H101", ((:Ionizable - 0.1) / 0.69) * 0,
					"H102", ((:Ionizable - 0.1) / 0.69) * 0,
					"H103", ((:Ionizable - 0.1) / 0.69) * 0,
					.
				)) + ((:PEG - 0.01) / 0.69) * (((:Helper - 0.1) / 0.69) * (((:Cholesterol - 0.1) / 0.69) * 1000))) + 38) / 6
 
			)
		);, 
	//2-older formula, deprecated
		true_form_max = 9.917576;
		true_form = Expr(
			Formula(
				((((((7.6 * ((:Ionizable - 0.1) / 0.69) + 8.15 * ((:Helper - 0.1) / 0.69) + 4.43 * ((:Cholesterol - 0.1) / 0.69) + 47.73 * ((:PEG
				-0.01) / 0.69) + Match( :Ionizable Lipid Type, "H101", -1, "H102", 0.1, "H103", -4, . ) + 0.2 * ((:N_P_ratio - 10) / 5) + 0 * (
				:flow rate - 2) + ((:Ionizable - 0.1) / 0.69) * (((:Helper - 0.1) / 0.69) * -5.15) + ((:Ionizable - 0.1) / 0.69) * (((:Cholesterol
				-0.1) / 0.69) * 8.82) + ((:Helper - 0.1) / 0.69) * (((:Cholesterol - 0.1) / 0.69) * 8.23) + ((:Ionizable - 0.1) / 0.69) * (((:PEG
				-0.01) / 0.69) * -93.53) + ((:Helper - 0.1) / 0.69) * (((:PEG - 0.01) / 0.69) * -100.26) + ((:Ionizable - 0.1) / 0.69) * (((:Helper
				 - 0.1) / 0.69) * (((:PEG - 0.01) / 0.69) * 275.55))) + ((:Ionizable - 0.1) / 0.69) * (((:Helper - 0.1) / 0.69) * -18.5) * ((
				:Ionizable - 0.1) / 0.69 - (:Helper - 0.1) / 0.69)) + ((:Ionizable - 0.1) / 0.69) * Match( :Ionizable Lipid Type,
					"H101", 0,
					"H102", 0,
					"H103", -3,
					.
				)) + ((:N_P_ratio - 10) / 5) * Match( :Ionizable Lipid Type, "H101", -1, "H102", 0, "H103", 1, . ) + ((:N_P_ratio - 10) / 5) *
				Match( :Ionizable Lipid Type,
					"H101", ((:Ionizable - 0.1) / 0.69) * 0,
					"H102", ((:Ionizable - 0.1) / 0.69) * 0,
					"H103", ((:Ionizable - 0.1) / 0.69) * 5,
					.
				)) + ((:PEG - 0.01) / 0.69) * (((:Helper - 0.1) / 0.69) * (((:Cholesterol - 0.1) / 0.69) * 1000))) + 38) / 6
			)
		);, 
	//3 mixture only
		true_form_max = 9.7763722796;
		true_form = Expr(
			Formula(
				((((7.6 * ((:Ionizable - 0.1) / 0.69) + 8.15 * ((:Helper - 0.1) / 0.69) + 4.43 * ((:Cholesterol - 0.1) / 0.69) + 47.73 * ((:PEG
				-0.01) / 0.69) + ((:Ionizable - 0.1) / 0.69) * (((:Helper - 0.1) / 0.69) * -5.15) + ((:Ionizable - 0.1) / 0.69) * (((:Cholesterol
				-0.1) / 0.69) * 8.82) + ((:Helper - 0.1) / 0.69) * (((:Cholesterol - 0.1) / 0.69) * 8.23) + ((:Ionizable - 0.1) / 0.69) * (((:PEG
				-0.01) / 0.69) * -93.53) + ((:Helper - 0.1) / 0.69) * (((:PEG - 0.01) / 0.69) * -100.26) + ((:Ionizable - 0.1) / 0.69) * (((:Helper
				 - 0.1) / 0.69) * (((:PEG - 0.01) / 0.69) * 275.55))) + ((:Ionizable - 0.1) / 0.69) * (((:Helper - 0.1) / 0.69) * -18.5) * ((
				:Ionizable - 0.1) / 0.69 - (:Helper - 0.1) / 0.69)) + ((:PEG - 0.01) / 0.69) * (((:Helper - 0.1) / 0.69) * (((:Cholesterol - 0.1) /
				0.69) * 1000))) + 38) / 6
			)
		);, 
	//4 same as 1, but no scheffe because JMP Custom Design cannot specify any scheffe
		true_form_max = 9.8263722796;
		true_form = Expr(
			Formula(
				((((((7.6 * ((:Ionizable - 0.1) / 0.69) + 8.15 * ((:Helper - 0.1) / 0.69) + 4.43 * ((:Cholesterol - 0.1) / 0.69) + 47.73 * ((:PEG
				-0.01) / 0.69) + Match( :Ionizable Lipid Type, "H101", -1, "H102", 0.1, "H103", -4, . ) + 0.2 * ((:N_P_ratio - 10) / 5) + 0 * (
				:flow rate - 2) + ((:Ionizable - 0.1) / 0.69) * (((:Helper - 0.1) / 0.69) * -5.15) + ((:Ionizable - 0.1) / 0.69) * (((:Cholesterol
				-0.1) / 0.69) * 8.82) + ((:Helper - 0.1) / 0.69) * (((:Cholesterol - 0.1) / 0.69) * 8.23) + ((:Ionizable - 0.1) / 0.69) * (((:PEG
				-0.01) / 0.69) * -93.53) + ((:Helper - 0.1) / 0.69) * (((:PEG - 0.01) / 0.69) * -100.26) + ((:Ionizable - 0.1) / 0.69) * (((:Helper
				 - 0.1) / 0.69) * (((:PEG - 0.01) / 0.69) * 275.55))) + ((:Ionizable - 0.1) / 0.69) * (((:Helper - 0.1) / 0.69) * 0) * ((:Ionizable
				 - 0.1) / 0.69 - (:Helper - 0.1) / 0.69)) + ((:Ionizable - 0.1) / 0.69) * Match( :Ionizable Lipid Type,
					"H101", 0,
					"H102", 0,
					"H103", -3,
					.
				)) + ((:N_P_ratio - 10) / 5) * Match( :Ionizable Lipid Type, "H101", -1, "H102", 0, "H103", 1, . ) + ((:N_P_ratio - 10) / 5) *
				Match( :Ionizable Lipid Type,
					"H101", ((:Ionizable - 0.1) / 0.69) * 0,
					"H102", ((:Ionizable - 0.1) / 0.69) * 0,
					"H103", ((:Ionizable - 0.1) / 0.69) * 0,
					.
				)) + ((:PEG - 0.01) / 0.69) * (((:Helper - 0.1) / 0.69) * (((:Cholesterol - 0.1) / 0.69) * 1000))) + 38) / 6
			)
		);, 
	//5 same as 4, but with "dead zone" for Cholesterol<=.2 and Helper<=.2
		true_form_max = 9.8263722796;
		true_form = Expr(
			Formula(
				If( :Cholesterol > 0.2 & :Helper > 0.2,
					((((((7.6 * ((:Ionizable - 0.1) / 0.69) + 8.15 * ((:Helper - 0.1) / 0.69) + 4.43 * ((:Cholesterol - 0.1) / 0.69) + 47.73 * ((:PEG
					 - 0.01) / 0.69) + Match( :Ionizable Lipid Type, "H101", -1, "H102", 0.1, "H103", -4, . ) + 0.2 * ((:N_P_ratio - 10) / 5) + 0
					 * (:flow rate - 2) + ((:Ionizable - 0.1) / 0.69) * (((:Helper - 0.1) / 0.69) * -5.15) + ((:Ionizable - 0.1) / 0.69) * (((
					:Cholesterol - 0.1) / 0.69) * 8.82) + ((:Helper - 0.1) / 0.69) * (((:Cholesterol - 0.1) / 0.69) * 8.23) + ((:Ionizable - 0.1) /
					0.69) * (((:PEG - 0.01) / 0.69) * -93.53) + ((:Helper - 0.1) / 0.69) * (((:PEG - 0.01) / 0.69) * -100.26) + ((:Ionizable - 0.1)
					 / 0.69) * (((:Helper - 0.1) / 0.69) * (((:PEG - 0.01) / 0.69) * 275.55))) + ((:Ionizable - 0.1) / 0.69) * (((:Helper - 0.1) /
					0.69) * 0) * ((:Ionizable - 0.1) / 0.69 - (:Helper - 0.1) / 0.69)) + ((:Ionizable - 0.1) / 0.69) *
					Match( :Ionizable Lipid Type, "H101", 0, "H102", 0, "H103", -3, . )) + ((:N_P_ratio - 10) / 5) *
					Match( :Ionizable Lipid Type, "H101", -1, "H102", 0, "H103", 1, . ) + ((:N_P_ratio - 10) / 5) *
					Match( :Ionizable Lipid Type,
						"H101", ((:Ionizable - 0.1) / 0.69) * 0,
						"H102", ((:Ionizable - 0.1) / 0.69) * 0,
						"H103", ((:Ionizable - 0.1) / 0.69) * 0,
						.
					)) + ((:PEG - 0.01) / 0.69) * (((:Helper - 0.1) / 0.69) * (((:Cholesterol - 0.1) / 0.69) * 1000))) + 38) / 6,
					3
				)
			)
		);, 
//6 same as 5, but with a scheffe cubic term and some 
		true_form_max = 9.9399894249;
		true_form = Expr(
			Formula(
				If( :Cholesterol > 0.2 & :Helper > 0.2,
					((((((7.6 * ((:Ionizable - 0.1) / 0.69) + 8.15 * ((:Helper - 0.1) / 0.69) + 4.43 * ((:Cholesterol - 0.1) / 0.69) + 47.73 * ((:PEG
					 - 0.01) / 0.69) + Match( :Ionizable Lipid Type, "H101", -1, "H102", 0.1, "H103", -4, . ) + 0.2 * ((:N_P_ratio - 10) / 5) + 0
					 * (:flow rate - 2) + ((:Ionizable - 0.1) / 0.69) * (((:Helper - 0.1) / 0.69) * -5.15) + ((:Ionizable - 0.1) / 0.69) * (((
					:Cholesterol - 0.1) / 0.69) * 8.82) + ((:Helper - 0.1) / 0.69) * (((:Cholesterol - 0.1) / 0.69) * 8.23) + ((:Ionizable - 0.1) /
					0.69) * (((:PEG - 0.01) / 0.69) * -93.53) + ((:Helper - 0.1) / 0.69) * (((:PEG - 0.01) / 0.69) * -100.26) + ((:Ionizable - 0.1)
					 / 0.69) * (((:Helper - 0.1) / 0.69) * (((:PEG - 0.01) / 0.69) * 275.55))) + ((:Ionizable - 0.1) / 0.69) * (((:Helper - 0.1) /
					0.69) * -150) * ((:Ionizable - 0.1) / 0.69 - (:Helper - 0.1) / 0.69)) + ((:Ionizable - 0.1) / 0.69) *
					Match( :Ionizable Lipid Type, "H101", 0, "H102", 0, "H103", -3, . )) + ((:N_P_ratio - 10) / 5) *
					Match( :Ionizable Lipid Type, "H101", -1, "H102", 0, "H103", 1, . ) + ((:N_P_ratio - 10) / 5) *
					Match( :Ionizable Lipid Type,
						"H101", ((:Ionizable - 0.1) / 0.69) * -5,
						"H102", ((:Ionizable - 0.1) / 0.69) * 5,
						"H103", ((:Ionizable - 0.1) / 0.69) * 0,
						.
					)) + ((:PEG - 0.01) / 0.69) * (((:Helper - 0.1) / 0.69) * (((:Cholesterol - 0.1) / 0.69) * 1000))) + 38) / 6,
					3
				)
			)
		);, 
		//7, based on Easom
		true_form_max = 1;
		true_form = Expr(
			formula(
				Cosine( :Helper * 6 + 1.25 ) * Cosine( :Ionizable * 6 + 1.25 ) * Exp(
					(-((:Helper * 6 - Pi()) + 1.25) ^ 2) - ((:Ionizable * 6 - Pi()) + 1.25) ^ 2
				) + :PEG * 0 + :Cholesterol * 0
			)
		);, 
		//8 modified version of 7
		true_form_max = 1;
		true_form = Expr(
			formula(
				Cosine( :Helper * 8 + 0.4 ) * Cosine( :Ionizable * 8 + 0.4 ) * Exp(
					(-((:Helper * 8 - Pi()) + 0.4) ^ 2) - ((:Ionizable * 8 - Pi()) + 0.4) ^ 2
				) + :PEG * 0 + :Cholesterol * 0
			)
		);, 
		//9 mixtures only, alternate form
		true_form_max = 19.137080978;
		true_form = Expr(
			Formula(
				7.13749514300681 * ((:PEG - 0.01) / 0.69) + 5.92832726295853 * ((:Helper - 0.1) / 0.69) + 6.75432450346393 * ((:Ionizable - 0.1) /
				0.69) + 6.38088003575033 * ((:Cholesterol - 0.1) / 0.69) + ((:PEG - 0.01) / 0.69) * (((:Helper - 0.1) / 0.69) * 38.9921440115946) + (
				(:PEG - 0.01) / 0.69) * (((:Ionizable - 0.1) / 0.69) * -13.4114886699039) + ((:Helper - 0.1) / 0.69) * (((:Ionizable - 0.1) / 0.69)
				 * 14.985021779452) + ((:PEG - 0.01) / 0.69) * (((:Cholesterol - 0.1) / 0.69) * -8.83076174155936) + ((:Helper - 0.1) / 0.69) * (((
				:Cholesterol - 0.1) / 0.69) * 4.45349118975236) + ((:Ionizable - 0.1) / 0.69) * (((:Cholesterol - 0.1) / 0.69) * 2.66215490969296)
				+((:PEG - 0.01) / 0.69) * (((:Helper - 0.1) / 0.69) * -2.67383068858439) * ((:PEG - 0.01) / 0.69 - (:Helper - 0.1) / 0.69) + ((:PEG
				 - 0.01) / 0.69) * (((:Ionizable - 0.1) / 0.69) * 4.06041310163255) * ((:PEG - 0.01) / 0.69 - (:Ionizable - 0.1) / 0.69) + ((:PEG
				-0.01) / 0.69) * (((:Helper - 0.1) / 0.69) * (((:Ionizable - 0.1) / 0.69) * -7.55175488389436)) + ((:Helper - 0.1) / 0.69) * (((
				:Ionizable - 0.1) / 0.69) * -1.23580273099846) * ((:Helper - 0.1) / 0.69 - (:Ionizable - 0.1) / 0.69) + ((:PEG - 0.01) / 0.69) * (((
				:Cholesterol - 0.1) / 0.69) * 0.091985498372223) * ((:PEG - 0.01) / 0.69 - (:Cholesterol - 0.1) / 0.69) + ((:PEG - 0.01) / 0.69) * ((
				(:Helper - 0.1) / 0.69) * (((:Cholesterol - 0.1) / 0.69) * 202.609297067721)) + ((:Helper - 0.1) / 0.69) * (((:Cholesterol - 0.1) /
				0.69) * 12.8701902500626) * ((:Helper - 0.1) / 0.69 - (:Cholesterol - 0.1) / 0.69) + ((:PEG - 0.01) / 0.69) * (((:Ionizable - 0.1) /
				0.69) * (((:Cholesterol - 0.1) / 0.69) * 23.137346639707)) + ((:Helper - 0.1) / 0.69) * (((:Ionizable - 0.1) / 0.69) * (((
				:Cholesterol - 0.1) / 0.69) * -46.3177798926651)) + ((:Ionizable - 0.1) / 0.69) * (((:Cholesterol - 0.1) / 0.69) * -4.29213014662557)
				 * ((:Ionizable - 0.1) / 0.69 - (:Cholesterol - 0.1) / 0.69)
			)
		);
		

	);
 
//full model, second order model plus scheffe cubics and pure cubics for mixture factors 
	//44 min run size
	Choose( effects_choice, 
//1
		effects_expr = Expr(
			Effects(
				:PEG & Mixture,
				:Helper & Mixture,
				:Ionizable & Mixture,
				:Cholesterol & Mixture,
				:PEG * :Helper,
				:PEG * :Ionizable,
				:PEG * :Cholesterol,
				:PEG * :Ionizable Lipid Type,
				:PEG * :N_P_ratio,
				:PEG * :flow rate,
				:Helper * :Ionizable,
				:Helper * :Cholesterol,
				:Helper * :Ionizable Lipid Type,
				:Helper * :N_P_ratio,
				:Helper * :flow rate,
				:Ionizable * :Cholesterol,
				:Ionizable * :Ionizable Lipid Type,
				:Ionizable * :N_P_ratio,
				:Ionizable * :flow rate,
				:Cholesterol * :Ionizable Lipid Type,
				:Cholesterol * :N_P_ratio,
				:Cholesterol * :flow rate,
				:Ionizable Lipid Type * :N_P_ratio,
				:Ionizable Lipid Type * :flow rate,
				:N_P_ratio * :flow rate,
				:N_P_ratio * :N_P_ratio,
				:flow rate * :flow rate,
				Scheffe Cubic( :PEG, :Helper ),
				Scheffe Cubic( :PEG, :Ionizable ),
				:PEG * :Helper * :Ionizable,
				Scheffe Cubic( :Helper, :Ionizable ),
				Scheffe Cubic( :PEG, :Cholesterol ),
				:PEG * :Helper * :Cholesterol,
				Scheffe Cubic( :Helper, :Cholesterol ),
				:PEG * :Ionizable * :Cholesterol,
				:Helper * :Ionizable * :Cholesterol,
				Scheffe Cubic( :Ionizable, :Cholesterol )
			)
		);
		force_vec = [1 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0];, 
//2
		effects_expr = Expr(
			Effects(
				:PEG & Mixture, :Helper & Mixture, :Ionizable & Mixture, :Cholesterol & Mixture, :PEG * :Helper, :PEG * :Ionizable,
				:PEG * :Cholesterol, :Helper * :Ionizable, :Helper * :Cholesterol, :Ionizable * :Cholesterol, :Ionizable Lipid Type, :N_P_ratio,
				:flow rate
			)
		);
		force_vec = [1 1 1 1 0 0 0 0 0 0 0 0 0 0];, 
	//3 first order model
		effects_expr = Expr(
			Effects( :PEG & Mixture, :Helper & Mixture, :Ionizable & Mixture, :Cholesterol & Mixture, :Ionizable Lipid Type, :N_P_ratio, :flow rate )
		);
		force_vec = [1 1 1 1 0 0 0 0];, 
	//4 mixture factors only
		effects_expr = Expr(
			Effects(
				:PEG & Mixture, :Helper & Mixture, :Ionizable & Mixture, :Cholesterol & Mixture, :PEG * :Helper, :PEG * :Ionizable,
				:PEG * :Cholesterol, :Helper * :Ionizable, :Helper * :Cholesterol, :Ionizable * :Cholesterol
			)
		);
		force_vec = [1 1 1 1 0 0 0 0 0 0];, 
	//5 third order mixture (second order in process factors), no scheffe cubic...37 run min (1df)
		effects_expr = Expr(
			Effects(
				:PEG & Mixture, :Helper & Mixture, :Ionizable & Mixture, :Cholesterol & Mixture, :PEG * :Helper, :PEG * :Ionizable,
				:PEG * :Cholesterol, :PEG * :Ionizable Lipid Type, :PEG * :N_P_ratio, :PEG * :flow rate, :Helper * :Ionizable, :Helper * :Cholesterol,
				:Helper * :Ionizable Lipid Type, :Helper * :N_P_ratio, :Helper * :flow rate, :Ionizable * :Cholesterol,
				:Ionizable * :Ionizable Lipid Type, :Ionizable * :N_P_ratio, :Ionizable * :flow rate, :Cholesterol * :Ionizable Lipid Type,
				:Cholesterol * :N_P_ratio, :Cholesterol * :flow rate, :Ionizable Lipid Type * :N_P_ratio, :Ionizable Lipid Type * :flow rate,
				:N_P_ratio * :flow rate, :N_P_ratio * :N_P_ratio, :flow rate * :flow rate, 
			//Scheffe Cubic( :PEG, :Helper ),
				//Scheffe Cubic( :PEG, :Ionizable ),
				:PEG * :Helper * :Ionizable, 
			//Scheffe Cubic( :Helper, :Ionizable ),
				//Scheffe Cubic( :PEG, :Cholesterol ),
				:PEG * :Helper * :Cholesterol, 
			//Scheffe Cubic( :Helper, :Cholesterol ),
				:PEG * :Ionizable * :Cholesterol, :Helper * :Ionizable * :Cholesterol, 
			//Scheffe Cubic( :Ionizable, :Cholesterol )
			)
		);
		force_vec = [1 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0];, 
	//6 overspecified with main effects for non-mixture factors plus their interactions with mixture factors
		effects_expr = Expr(
			Effects(
				:PEG & Mixture,
				:Helper & Mixture,
				:Ionizable & Mixture,
				:Cholesterol & Mixture,
				:N_P_ratio,
				:flow rate,
				:Ionizable Lipid Type,
				:PEG * :Helper,
				:PEG * :Ionizable,
				:PEG * :Cholesterol,
				:PEG * :Ionizable Lipid Type,
				:PEG * :N_P_ratio,
				:PEG * :flow rate,
				:Helper * :Ionizable,
				:Helper * :Cholesterol,
				:Helper * :Ionizable Lipid Type,
				:Helper * :N_P_ratio,
				:Helper * :flow rate,
				:Ionizable * :Cholesterol,
				:Ionizable * :Ionizable Lipid Type,
				:Ionizable * :N_P_ratio,
				:Ionizable * :flow rate,
				:Cholesterol * :Ionizable Lipid Type,
				:Cholesterol * :N_P_ratio,
				:Cholesterol * :flow rate,
				:Ionizable Lipid Type * :N_P_ratio,
				:Ionizable Lipid Type * :flow rate,
				:N_P_ratio * :flow rate,
				:N_P_ratio * :N_P_ratio,
				:flow rate * :flow rate,
				Scheffe Cubic( :PEG, :Helper ),
				Scheffe Cubic( :PEG, :Ionizable ),
				:PEG * :Helper * :Ionizable,
				Scheffe Cubic( :Helper, :Ionizable ),
				Scheffe Cubic( :PEG, :Cholesterol ),
				:PEG * :Helper * :Cholesterol,
				Scheffe Cubic( :Helper, :Cholesterol ),
				:PEG * :Ionizable * :Cholesterol,
				:Helper * :Ionizable * :Cholesterol,
				Scheffe Cubic( :Ionizable, :Cholesterol )
			)
		);
		force_vec = [1 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0];, 
	
	
	//7 mixture main factors only
		effects_expr = Expr(
			Effects( :PEG & Mixture, :Helper & Mixture, :Ionizable & Mixture, :Cholesterol & Mixture )
		);
		force_vec = [1 1 1 1];, 
		//8 scheffe cubic in 4 mixture
		effects_expr = Expr(
			Effects(
				:PEG & Mixture,
				:Helper & Mixture,
				:Ionizable & Mixture,
				:Cholesterol & Mixture,
				:PEG * :Helper,
				:PEG * :Ionizable,
				:Helper * :Ionizable,
				:PEG * :Cholesterol,
				:Helper * :Cholesterol,
				:Ionizable * :Cholesterol,
				Scheffe Cubic( :PEG, :Helper ),
				Scheffe Cubic( :PEG, :Ionizable ),
				:PEG * :Helper * :Ionizable,
				Scheffe Cubic( :Helper, :Ionizable ),
				Scheffe Cubic( :PEG, :Cholesterol ),
				:PEG * :Helper * :Cholesterol,
				Scheffe Cubic( :Helper, :Cholesterol ),
				:PEG * :Ionizable * :Cholesterol,
				:Helper * :Ionizable * :Cholesterol,
				Scheffe Cubic( :Ionizable, :Cholesterol )
			)
		);
		force_vec = [1 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0];,
		//9 MMM
		effects_expr = Expr(
		Effects(
		:A & Mixture,
		:B & Mixture,
		:C & Mixture,
		:A * :B,
		:A * :C,
		:B * :C,
		Scheffe Cubic( :A, :B ),
		Scheffe Cubic( :A, :C ),
		:A * :B * :C,
		Scheffe Cubic( :B, :C )
	)
		);
		force_vec= [1 1 1 0 0 0 0 0 0 0];
		
	
	);
	force_vec_none = force_vec;
	
	For( jj = 1, jj <= Length( force_vec_none ), jj++,
		force_vec_none[jj] = 0
	);

	
	force_vec_w_int = Concat( J( 1, 1 ), force_vec_none );

	For( iter = 1, iter <= iterations, iter++, 
		
		Choose( design_type, 
	//1 SFD
			doe = DOE(
				Space Filling Design,
				{Add Response( Maximize, "Y", ., ., . ), Add Factor( Continuous, 0.01, 0.05, "PEG", 0 ), Add Factor(
					Continuous, 0.1, 0.6, "Helper", 0
				), Add Factor( Continuous, 0.1, 0.6, "Ionizable", 0 ), Add Factor( Continuous, 0.1, 0.6, "Cholesterol", 0 ),
				Add Factor( Categorical, {"H101", "H102", "H103"}, "Ionizable Lipid Type", 0 ), Add Factor( Continuous, 5, 15, "N_P_ratio", 0 ),
				Add Factor( Continuous, 1, 3, "flow rate", 0 ), Add Constraint( [1 1 1 1 0 0 1, -1 -1 -1 -1 0 0 -1] ),
				Set Average Cluster Size( 300 ), FFF Optimality Criterion( MaxPro ), Space Filling Design Type( Fast Flexible Filling, n_sfd ),
				Simulate Responses( 0 ), Set Run Order( Randomize )}
			), 
	//2 main effects d-optimal 9 run minimum (1df)
			doe = DOE(
				Custom Design,
				{Add Response( Maximize, "Y", ., ., . ), Add Factor( Mixture, 0.01, 0.05, "PEG", 0 ), Add Factor( Mixture, 0.1, 0.6, "Helper", 0 ),
				Add Factor( Mixture, 0.1, 0.6, "Ionizable", 0 ), Add Factor( Mixture, 0.1, 0.6, "Cholesterol", 0 ),
				Add Factor( Categorical, {"H101", "H102", "H103"}, "Ionizable Lipid Type", 0 ), Add Factor( Continuous, 5, 15, "N_P_ratio", 0 ),
				Add Factor( Continuous, 1, 3, "flow rate", 0 ), Add Term( {1, 1} ), Add Term( {2, 1} ), Add Term( {3, 1} ), Add Term( {4, 1} ),
				Add Term( {5, 1} ), Add Term( {6, 1} ), Add Term( {7, 1} ), Add Alias Term( {1, 1}, {2, 1} ), Add Alias Term( {1, 1}, {3, 1} ),
				Add Alias Term( {1, 1}, {4, 1} ), Add Alias Term( {1, 1}, {5, 1} ), Add Alias Term( {1, 1}, {6, 1} ),
				Add Alias Term( {1, 1}, {7, 1} ), Add Alias Term( {2, 1}, {3, 1} ), Add Alias Term( {2, 1}, {4, 1} ),
				Add Alias Term( {2, 1}, {5, 1} ), Add Alias Term( {2, 1}, {6, 1} ), Add Alias Term( {2, 1}, {7, 1} ),
				Add Alias Term( {3, 1}, {4, 1} ), Add Alias Term( {3, 1}, {5, 1} ), Add Alias Term( {3, 1}, {6, 1} ),
				Add Alias Term( {3, 1}, {7, 1} ), Add Alias Term( {4, 1}, {5, 1} ), Add Alias Term( {4, 1}, {6, 1} ),
				Add Alias Term( {4, 1}, {7, 1} ), Add Alias Term( {5, 1}, {6, 1} ), Add Alias Term( {5, 1}, {7, 1} ),
				Add Alias Term( {6, 1}, {7, 1} ), Center Points( n_center ), Replicates( n_rep ), Set Sample Size( n_total ),
				Optimality Criterion( "Make D-Optimal Design" ), Simulate Responses( 0 ), Save X Matrix( 0 ), Make Design}
			), 
		//3 second order model, 34 run min (1df)
			doe = DOE(
				Custom Design,
				{Add Response( Maximize, "Y", ., ., . ), Add Factor( Mixture, 0.01, 0.05, "PEG", 0 ), Add Factor( Mixture, 0.1, 0.6, "Helper", 0 ),
				Add Factor( Mixture, 0.1, 0.6, "Ionizable", 0 ), Add Factor( Mixture, 0.1, 0.6, "Cholesterol", 0 ),
				Add Factor( Categorical, {"H101", "H102", "H103"}, "Ionizable Lipid Type", 0 ), Add Factor( Continuous, 5, 15, "N_P_ratio", 0 ),
				Add Factor( Continuous, 1, 3, "flow rate", 0 ), Add Term( {1, 1} ), Add Term( {2, 1} ), Add Term( {3, 1} ), Add Term( {4, 1} ),
				Add Term( {1, 1}, {2, 1} ), Add Term( {1, 1}, {3, 1} ), Add Term( {1, 1}, {4, 1} ), Add Term( {1, 1}, {5, 1} ),
				Add Term( {1, 1}, {6, 1} ), Add Term( {1, 1}, {7, 1} ), Add Term( {2, 1}, {3, 1} ), Add Term( {2, 1}, {4, 1} ),
				Add Term( {2, 1}, {5, 1} ), Add Term( {2, 1}, {6, 1} ), Add Term( {2, 1}, {7, 1} ), Add Term( {3, 1}, {4, 1} ),
				Add Term( {3, 1}, {5, 1} ), Add Term( {3, 1}, {6, 1} ), Add Term( {3, 1}, {7, 1} ), Add Term( {4, 1}, {5, 1} ),
				Add Term( {4, 1}, {6, 1} ), Add Term( {4, 1}, {7, 1} ), Add Term( {5, 1}, {6, 1} ), Add Term( {5, 1}, {7, 1} ),
				Add Term( {6, 1}, {7, 1} ), Add Term( {6, 2} ), Add Term( {7, 2} ), Center Points( n_center ), Replicates( n_rep ),
				Set Sample Size( n_total ), Optimality Criterion( "Make D-Optimal Design" ), Simulate Responses( 0 ), Save X Matrix( 0 ), Make Design
				}
			), 
	//4 second order plus third order mixture terms (no scheffe), min 38 (1df)
			doe = DOE(
				Custom Design,
				{Add Response( Maximize, "Y", ., ., . ), Add Factor( Mixture, 0.01, 0.05, "PEG", 0 ), Add Factor( Mixture, 0.1, 0.6, "Helper", 0 ),
				Add Factor( Mixture, 0.1, 0.6, "Ionizable", 0 ), Add Factor( Mixture, 0.1, 0.6, "Cholesterol", 0 ),
				Add Factor( Categorical, {"H101", "H102", "H103"}, "Ionizable Lipid Type", 0 ), Add Factor( Continuous, 5, 15, "N_P_ratio", 0 ),
				Add Factor( Continuous, 1, 3, "flow rate", 0 ), Add Term( {1, 1} ), Add Term( {2, 1} ), Add Term( {3, 1} ), Add Term( {4, 1} ),
				Add Term( {1, 1}, {2, 1} ), Add Term( {1, 1}, {3, 1} ), Add Term( {1, 1}, {4, 1} ), Add Term( {1, 1}, {5, 1} ),
				Add Term( {1, 1}, {6, 1} ), Add Term( {1, 1}, {7, 1} ), Add Term( {2, 1}, {3, 1} ), Add Term( {2, 1}, {4, 1} ),
				Add Term( {2, 1}, {5, 1} ), Add Term( {2, 1}, {6, 1} ), Add Term( {2, 1}, {7, 1} ), Add Term( {3, 1}, {4, 1} ),
				Add Term( {3, 1}, {5, 1} ), Add Term( {3, 1}, {6, 1} ), Add Term( {3, 1}, {7, 1} ), Add Term( {4, 1}, {5, 1} ),
				Add Term( {4, 1}, {6, 1} ), Add Term( {4, 1}, {7, 1} ), Add Term( {5, 1}, {6, 1} ), Add Term( {5, 1}, {7, 1} ),
				Add Term( {6, 1}, {7, 1} ), Add Term( {1, 1}, {2, 1}, {3, 1} ), Add Term( {1, 1}, {2, 1}, {4, 1} ),
				Add Term( {1, 1}, {3, 1}, {4, 1} ), Add Term( {2, 1}, {3, 1}, {4, 1} ), Add Term( {6, 2} ), Add Term( {7, 2} ),
				Center Points( n_center ), Replicates( n_rep ), Set Sample Size( n_total ), Optimality Criterion( "Make D-Optimal Design" ),
				Simulate Responses( 0 ), Save X Matrix( 0 ), Make Design}
			), 
		//5, same as 4, but I optimal
			doe = DOE(
				Custom Design,
				{Add Response( Maximize, "Y", ., ., . ), Add Factor( Mixture, 0.01, 0.05, "PEG", 0 ), Add Factor( Mixture, 0.1, 0.6, "Helper", 0 ),
				Add Factor( Mixture, 0.1, 0.6, "Ionizable", 0 ), Add Factor( Mixture, 0.1, 0.6, "Cholesterol", 0 ),
				Add Factor( Categorical, {"H101", "H102", "H103"}, "Ionizable Lipid Type", 0 ), Add Factor( Continuous, 5, 15, "N_P_ratio", 0 ),
				Add Factor( Continuous, 1, 3, "flow rate", 0 ), Add Term( {1, 1} ), Add Term( {2, 1} ), Add Term( {3, 1} ), Add Term( {4, 1} ),
				Add Term( {1, 1}, {2, 1} ), Add Term( {1, 1}, {3, 1} ), Add Term( {1, 1}, {4, 1} ), Add Term( {1, 1}, {5, 1} ),
				Add Term( {1, 1}, {6, 1} ), Add Term( {1, 1}, {7, 1} ), Add Term( {2, 1}, {3, 1} ), Add Term( {2, 1}, {4, 1} ),
				Add Term( {2, 1}, {5, 1} ), Add Term( {2, 1}, {6, 1} ), Add Term( {2, 1}, {7, 1} ), Add Term( {3, 1}, {4, 1} ),
				Add Term( {3, 1}, {5, 1} ), Add Term( {3, 1}, {6, 1} ), Add Term( {3, 1}, {7, 1} ), Add Term( {4, 1}, {5, 1} ),
				Add Term( {4, 1}, {6, 1} ), Add Term( {4, 1}, {7, 1} ), Add Term( {5, 1}, {6, 1} ), Add Term( {5, 1}, {7, 1} ),
				Add Term( {6, 1}, {7, 1} ), Add Term( {1, 1}, {2, 1}, {3, 1} ), Add Term( {1, 1}, {2, 1}, {4, 1} ),
				Add Term( {1, 1}, {3, 1}, {4, 1} ), Add Term( {2, 1}, {3, 1}, {4, 1} ), Add Term( {6, 2} ), Add Term( {7, 2} ),
				Center Points( n_center ), Replicates( n_rep ), Set Sample Size( n_total ), Optimality Criterion( "Make I-Optimal Design" ),
				Simulate Responses( 0 ), Save X Matrix( 0 ), Make Design}
			), 
			//6, same as 5, but A-optimal
			doe = DOE(
				Custom Design,
				{Add Response( Maximize, "Y", ., ., . ), Add Factor( Mixture, 0.01, 0.05, "PEG", 0 ), Add Factor( Mixture, 0.1, 0.6, "Helper", 0 ),
				Add Factor( Mixture, 0.1, 0.6, "Ionizable", 0 ), Add Factor( Mixture, 0.1, 0.6, "Cholesterol", 0 ),
				Add Factor( Categorical, {"H101", "H102", "H103"}, "Ionizable Lipid Type", 0 ), Add Factor( Continuous, 5, 15, "N_P_ratio", 0 ),
				Add Factor( Continuous, 1, 3, "flow rate", 0 ), Add Term( {1, 1} ), Add Term( {2, 1} ), Add Term( {3, 1} ), Add Term( {4, 1} ),
				Add Term( {1, 1}, {2, 1} ), Add Term( {1, 1}, {3, 1} ), Add Term( {1, 1}, {4, 1} ), Add Term( {1, 1}, {5, 1} ),
				Add Term( {1, 1}, {6, 1} ), Add Term( {1, 1}, {7, 1} ), Add Term( {2, 1}, {3, 1} ), Add Term( {2, 1}, {4, 1} ),
				Add Term( {2, 1}, {5, 1} ), Add Term( {2, 1}, {6, 1} ), Add Term( {2, 1}, {7, 1} ), Add Term( {3, 1}, {4, 1} ),
				Add Term( {3, 1}, {5, 1} ), Add Term( {3, 1}, {6, 1} ), Add Term( {3, 1}, {7, 1} ), Add Term( {4, 1}, {5, 1} ),
				Add Term( {4, 1}, {6, 1} ), Add Term( {4, 1}, {7, 1} ), Add Term( {5, 1}, {6, 1} ), Add Term( {5, 1}, {7, 1} ),
				Add Term( {6, 1}, {7, 1} ), Add Term( {1, 1}, {2, 1}, {3, 1} ), Add Term( {1, 1}, {2, 1}, {4, 1} ),
				Add Term( {1, 1}, {3, 1}, {4, 1} ), Add Term( {2, 1}, {3, 1}, {4, 1} ), Add Term( {6, 2} ), Add Term( {7, 2} ),
				Center Points( n_center ), Replicates( n_rep ), Set Sample Size( n_total ), Optimality Criterion( "Make A-Optimal Design" ),
				Simulate Responses( 0 ), Save X Matrix( 0 ), Make Design}
			), 
				//7 main effects i-optimal 9 run minimum (1df)
			doe = DOE(
				Custom Design,
				{Add Response( Maximize, "Y", ., ., . ), Add Factor( Mixture, 0.01, 0.05, "PEG", 0 ), Add Factor( Mixture, 0.1, 0.6, "Helper", 0 ),
				Add Factor( Mixture, 0.1, 0.6, "Ionizable", 0 ), Add Factor( Mixture, 0.1, 0.6, "Cholesterol", 0 ),
				Add Factor( Categorical, {"H101", "H102", "H103"}, "Ionizable Lipid Type", 0 ), Add Factor( Continuous, 5, 15, "N_P_ratio", 0 ),
				Add Factor( Continuous, 1, 3, "flow rate", 0 ), Add Term( {1, 1} ), Add Term( {2, 1} ), Add Term( {3, 1} ), Add Term( {4, 1} ),
				Add Term( {5, 1} ), Add Term( {6, 1} ), Add Term( {7, 1} ), Add Alias Term( {1, 1}, {2, 1} ), Add Alias Term( {1, 1}, {3, 1} ),
				Add Alias Term( {1, 1}, {4, 1} ), Add Alias Term( {1, 1}, {5, 1} ), Add Alias Term( {1, 1}, {6, 1} ),
				Add Alias Term( {1, 1}, {7, 1} ), Add Alias Term( {2, 1}, {3, 1} ), Add Alias Term( {2, 1}, {4, 1} ),
				Add Alias Term( {2, 1}, {5, 1} ), Add Alias Term( {2, 1}, {6, 1} ), Add Alias Term( {2, 1}, {7, 1} ),
				Add Alias Term( {3, 1}, {4, 1} ), Add Alias Term( {3, 1}, {5, 1} ), Add Alias Term( {3, 1}, {6, 1} ),
				Add Alias Term( {3, 1}, {7, 1} ), Add Alias Term( {4, 1}, {5, 1} ), Add Alias Term( {4, 1}, {6, 1} ),
				Add Alias Term( {4, 1}, {7, 1} ), Add Alias Term( {5, 1}, {6, 1} ), Add Alias Term( {5, 1}, {7, 1} ),
				Add Alias Term( {6, 1}, {7, 1} ), Center Points( n_center ), Replicates( n_rep ), Set Sample Size( n_total ),
				Optimality Criterion( "Make I-Optimal Design" ), Simulate Responses( 0 ), Save X Matrix( 0 ), Make Design}
			), 
				//8 main effects d-optimal 9 run minimum (1df)
			doe = DOE(
				Custom Design,
				{Add Response( Maximize, "Y", ., ., . ), Add Factor( Mixture, 0.01, 0.05, "PEG", 0 ), Add Factor( Mixture, 0.1, 0.6, "Helper", 0 ),
				Add Factor( Mixture, 0.1, 0.6, "Ionizable", 0 ), Add Factor( Mixture, 0.1, 0.6, "Cholesterol", 0 ),
				Add Factor( Categorical, {"H101", "H102", "H103"}, "Ionizable Lipid Type", 0 ), Add Factor( Continuous, 5, 15, "N_P_ratio", 0 ),
				Add Factor( Continuous, 1, 3, "flow rate", 0 ), Add Term( {1, 1} ), Add Term( {2, 1} ), Add Term( {3, 1} ), Add Term( {4, 1} ),
				Add Term( {5, 1} ), Add Term( {6, 1} ), Add Term( {7, 1} ), Add Alias Term( {1, 1}, {2, 1} ), Add Alias Term( {1, 1}, {3, 1} ),
				Add Alias Term( {1, 1}, {4, 1} ), Add Alias Term( {1, 1}, {5, 1} ), Add Alias Term( {1, 1}, {6, 1} ),
				Add Alias Term( {1, 1}, {7, 1} ), Add Alias Term( {2, 1}, {3, 1} ), Add Alias Term( {2, 1}, {4, 1} ),
				Add Alias Term( {2, 1}, {5, 1} ), Add Alias Term( {2, 1}, {6, 1} ), Add Alias Term( {2, 1}, {7, 1} ),
				Add Alias Term( {3, 1}, {4, 1} ), Add Alias Term( {3, 1}, {5, 1} ), Add Alias Term( {3, 1}, {6, 1} ),
				Add Alias Term( {3, 1}, {7, 1} ), Add Alias Term( {4, 1}, {5, 1} ), Add Alias Term( {4, 1}, {6, 1} ),
				Add Alias Term( {4, 1}, {7, 1} ), Add Alias Term( {5, 1}, {6, 1} ), Add Alias Term( {5, 1}, {7, 1} ),
				Add Alias Term( {6, 1}, {7, 1} ), Center Points( n_center ), Replicates( n_rep ), Set Sample Size( n_total ),
				Optimality Criterion( "Make A-Optimal Design" ), Simulate Responses( 0 ), Save X Matrix( 0 ), Make Design}
			), 
		//9 SFD with new mixture factors
			doe = DOE(
				Space Filling Design,
				{Add Response( Maximize, "Y", ., ., . ), Add Factor( Mixture, 0.01, 0.05, "PEG", 0 ), Add Factor( Mixture, 0.1, 0.6, "Helper", 0 ),
				Add Factor( Mixture, 0.1, 0.6, "Ionizable", 0 ), Add Factor( Mixture, 0.1, 0.6, "Cholesterol", 0 ),
				Add Factor( Categorical, {"H101", "H102", "H103"}, "Ionizable Lipid Type", 0 ), Add Factor( Continuous, 5, 15, "N_P_ratio", 0 ),
				Add Factor( Continuous, 1, 3, "flow rate", 0 ), Set Average Cluster Size( 300 ), FFF Optimality Criterion( MaxPro ),
				Space Filling Design Type( Fast Flexible Filling, n_sfd ), Simulate Responses( 0 ), Set Run Order( Randomize )}
			), 
			//10 SFD with mixture only
			doe = DOE(
				Space Filling Design,
				{Add Response( Maximize, "Y", ., ., . ), Add Factor( Mixture, 0.01, 0.05, "PEG", 0 ), Add Factor( Mixture, 0.1, 0.6, "Helper", 0 ),
				Add Factor( Mixture, 0.1, 0.6, "Ionizable", 0 ), Add Factor( Mixture, 0.1, 0.6, "Cholesterol", 0 ), Set Average Cluster Size( 300 ),
				FFF Optimality Criterion( MaxPro ), Space Filling Design Type( Fast Flexible Filling, n_sfd ), Simulate Responses( 0 ),
				Set Run Order( Randomize )}
			), 
			//11 wider range
			doe = DOE(
				Space Filling Design,
				{Add Response( Maximize, "Y", ., ., . ), Add Factor( Mixture, 0.01, 0.95, "PEG", 0 ), Add Factor( Mixture, 0.1, 0.6, "Helper", 0 ),
				Add Factor( Mixture, 0.1, 0.6, "Ionizable", 0 ), Add Factor( Mixture, 0.1, 0.6, "Cholesterol", 0 ), Set Average Cluster Size( 300 ),
				FFF Optimality Criterion( MaxPro ), Space Filling Design Type( Fast Flexible Filling, n_sfd ), Simulate Responses( 0 ),
				Set Run Order( Randomize )}
			),
			//12 MMM
				doe = DOE(
				Space Filling Design,
				{Add Response( Maximize, "Y", ., ., . ), Add Factor( Mixture, 0.05, 1, "A", 0 ), Add Factor( Mixture, 0.15, 1, "B", 0 ),
				Add Factor( Mixture, 0.29, 1, "C", 0 ),  Set Average Cluster Size( 400 ),
				FFF Optimality Criterion( MaxPro ), Space Filling Design Type( Fast Flexible Filling, n_sfd ), Simulate Responses( 0 ),
				Set Run Order( Randomize )}
			)
		
	
		
	
		);
		
		dt = doe << make table( private );
		
	
		If( n_rep > 0 & design_type == 9,
			For( jj = 1, jj <= n_rep, jj++,
			rowsel=random integer(1,n_sfd);
				dt << go to row( rowsel );
				
				dtsel = dt << subset( invisible, selected rows( 1 ), selected columns( 0 ) );
				
				dt = dt << Concatenate( dtsel, append to first table( 1 ) );
				
				Close( dtsel, nosave );
			)
		);
			If( N Row( dt ) != n_total,
			New Window( "nrow!=n_total", Text Box( "nrow!=n_total" ) );
			Stop();
		);
		doe << close window;
		
		If( design_type == 1,
			Column( dt, "PEG" ) << {Format( "Best", 12 ), Set Property( "Coding", {0.01, 0.05} ), Set Property(
				"Design Role",
				DesignRole( Mixture )
			), Set Property( "Factor Changes", Easy ), Set Property( "Mixture", {0.01, 0.05, L PseudoComponent Coding} )};
		
			Column( dt, "Helper" ) << {Set Property( "Coding", {0.1, 0.6} ), Set Property( "Design Role", DesignRole( Mixture ) ),
			Set Property( "Factor Changes", Easy ), Set Property( "Mixture", {0.1, 0.6, L PseudoComponent Coding} )};
		
			Column( dt, "Ionizable" ) << {Format( "Best", 12 ), Set Property( "Coding", {0.1, 0.6} ), Set Property(
				"Design Role",
				DesignRole( Mixture )
			), Set Property( "Factor Changes", Easy ), Set Property( "Mixture", {0.1, 0.6, L PseudoComponent Coding} )};
		
			Column( dt, "Cholesterol" ) << {Format( "Best", 12 ), Set Property( "Coding", {0.1, 0.6} ), Set Property(
				"Design Role",
				DesignRole( Mixture )
			), Set Property( "Factor Changes", Easy ), Set Property( "Mixture", {0.1, 0.6, L PseudoComponent Coding} )};
			Try(
				Column( dt, "Ionizable Lipid Type" ) << {Set Property( "Value Order", {Custom Order( {"H101", "H102", "H103"} )} ),
				Set Property( "Design Role", DesignRole( Categorical ) ), Set Property( "Factor Changes", Easy )};

				Column( dt, "N_P_ratio" ) << {Format( "Best", 12 ), Set Property( "Coding", {1, 4} ), Set Property(
					"Design Role",
					DesignRole( Continuous )
				), Set Property( "Factor Changes", Easy )};

				Column( dt, "flow rate" ) << {Format( "Best", 12 ), Set Property( "Coding", {1, 3} ), Set Property(
					"Design Role",
					DesignRole( Continuous )
				), Set Property( "Factor Changes", Easy )};
			);
		);

		Eval(
			Eval Expr(
				dt << New Column( "True Y",
					Numeric,
					"Continuous",
					Format( "Best", 12 ),
					Set Property( "Response Limits", {Goal( Maximize ), Importance( . ), Show Limits( 0 )} ),
					Expr( Name Expr( true_form ) ),
					Set Display Width( 80 )
				)
			)
		);

		Eval(
			Eval Expr(
				dt << New Column( "Process Variation",
					Numeric,
					"Continuous",
					Format( "Best", 12 ),
					Formula( Random Normal( 0, Expr( error_std ) ) ),
					Set Display Width( 93 )
				);
	
			)
		);
		
		dt << Run Formulas;
		
		Column( dt, "Y" ) << Set Formula( :True Y + :Process Variation );
		dt << Run Formulas;
		
		
		Column( dt, "Y" ) << Suppress Eval;
		
		

	//allow intercept for SVEM and one shot Lasso
	
		Eval(
			Eval Expr(
				genreg = dt << Fit Model(
					invisible,
					Y( :Y ),
					Expr(
						Name Expr( effects_expr )
					),
					No Intercept( 0 ),
					Center Polynomials( 0 ),
					Personality( "Generalized Regression" ),
					Generalized Distribution( "Normal" ),
					Run(
	
					
						Fit(
							Estimation Method( "SVEM Forward Selection"(Samples( 200 )) ),
							Force( Expr( force_vec_w_int ) ),
							Profiler(
								1,
								Confidence Intervals( 1 ),
								Desirability Functions( 1 ),
								Profile at Boundary( "Turn at Boundaries" ),
								maximize and remember,
								Remember settings( "SVEM-FS_w_int" )
							)
						),
						wait(0),
						Fit(
							Estimation Method( "SVEM Lasso"(Samples( 200 )) ),
							Force( Expr( force_vec_w_int ) ),
							Profiler(
								1,
								Confidence Intervals( 1 ),
								Desirability Functions( 1 ),
								Profile at Boundary( "Turn at Boundaries" ),
								maximize and remember,
								Remember settings( "SVEM-LASSO_w_int" )
							)
						),
						wait(0),
						Fit(
							Estimation Method( Lasso ),
							Validation Method( AICc ), 
							//Enforce Heredity,
							//no heredity enforced for lasso
							Force( Expr( force_vec_w_int ) ),
							Profiler(
								1,
								Confidence Intervals( 1 ),
								Desirability Functions( 1 ),
								Profile at Boundary( "Turn at Boundaries" ),
								maximize and remember,
								Remember settings( "Lasso_AICc_w_int" )
							)
						), 
						wait(0),
						Fit(
							Estimation Method( Forward Selection ),
							Validation Method( AICc ),
							Enforce Heredity,
							Force( Expr( force_vec_w_int ) ),
							Profiler(
								1,
								Confidence Intervals( 1 ),
								Desirability Functions( 1 ),
								Profile at Boundary( "Turn at Boundaries" ),
								maximize and remember,
								Remember settings( "Forward AICc_w_int" )
							)
						),
						wait(0)
				
					)
				)
			)
		);
	//genreg<<show window;
		
		
		opt_table_i = Report( genreg )["Remembered Settings"][Table Box( 1 )] << Make Combined Data Table;
		dt_fs_mse = Report( genreg )["SVEM Forward Selection"]["Sample Fit Quality"][Table Box( 1 )] << make into data table( private );
		
		fs_mean_validation_mse = Col Mean( Column( dt_fs_mse, "Validation MSE" ) );
		
		Close( dt_fs_mse, nosave );
		dt_lasso_mse = Report( genreg )["SVEM Lasso"]["Sample Fit Quality"][Table Box( 1 )] << make into data table( private );
		
		lasso_mean_validation_mse = Col Mean( Column( dt_lasso_mse, "Validation MSE" ) );
		
		Close( dt_lasso_mse, nosave );
		opt_table_i << New Column( "Mean Validation MSE", continuous );
		

		Column( opt_table_i, "Mean Validation MSE" )[Contains( Column( opt_table_i, "Setting" ) << get values, "SVEM-FS_w_int" )] =
		fs_mean_validation_mse;
		Column( opt_table_i, "Mean Validation MSE" )[Contains( Column( opt_table_i, "Setting" ) << get values, "SVEM-LASSO_w_int" )] =
		lasso_mean_validation_mse;
		opt_table_i << New Column( "no_intercept", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( 0 ) );

		

		Eval(
			Eval Expr(
				genreg = dt << Fit Model(
					invisible,
					Y( :Y ),
					Expr(
						Name Expr( effects_expr )
					),
					No Intercept( 1 ),
					Center Polynomials( 0 ),
					Personality( "Generalized Regression" ),
					Generalized Distribution( "Normal" ),
					Run(
						Fit(
							Estimation Method( Standard Least Squares ),
							Validation Method( None ),
							Profiler(
								1,
								Confidence Intervals( 1 ),
								Desirability Functions( 1 ),
								Profile at Boundary( "Turn at Boundaries" ),
								maximize and remember,
								Remember settings( "Full Model" )
							)
						),
						wait(0),
/*						Fit(
							Estimation Method( Backward Elimination ),
							Validation Method( AICc ),
							Enforce Heredity,
							Force( Expr( force_vec ) ),
							Profiler(
								1,
								Confidence Intervals( 1 ),
								Desirability Functions( 1 ),
								Profile at Boundary( "Turn at Boundaries" ),
								maximize and remember,
								Remember settings( "Backward AICc_no_int" )
							)
						),*/
						wait(0),
/*						Fit(
							Estimation Method( Lasso ),
							Validation Method( AICc ), 
							//Enforce Heredity,
							//no heredity enforced
							Force( Expr( force_vec ) ),
							Profiler(
								1,
								Confidence Intervals( 1 ),
								Desirability Functions( 1 ),
								Profile at Boundary( "Turn at Boundaries" ),
								maximize and remember,
								Remember settings( "Lasso_AICc_no_int" )
							)
						),*/
						wait(0),
						Fit(
							Estimation Method( "SVEM Forward Selection"(Samples( 200 )) ),
							Force( Expr( force_vec ) ),
							Profiler(
								1,
								Confidence Intervals( 1 ),
								Desirability Functions( 1 ),
								Profile at Boundary( "Turn at Boundaries" ),
								maximize and remember,
								Remember settings( "SVEM-FS_no_int" )
							)
						),
						wait(0),
/*						Fit(
							Estimation Method( "SVEM Lasso"(Samples( 200 )) ),
							Force( Expr( force_vec ) ),
							Profiler(
								1,
								Confidence Intervals( 1 ),
								Desirability Functions( 1 ),
								Profile at Boundary( "Turn at Boundaries" ),
								maximize and remember,
								Remember settings( "SVEM-LASSO_no_int" )
							)
						),
						wait(0),*/
						Fit(
							Estimation Method( Forward Selection ),
							Validation Method( AICc ),
							Enforce Heredity,
							Force( Expr( force_vec ) ),
							Profiler(
								1,
								Confidence Intervals( 1 ),
								Desirability Functions( 1 ),
								Profile at Boundary( "Turn at Boundaries" ),
								maximize and remember,
								Remember settings( "Forward_AICc_no int" )
							)
						),
						wait(0)
					)
				)
			)
		);
	//genreg<<show window;
		
		
		opt_table_i_2 = Report( genreg )["Remembered Settings"][Table Box( 1 )] << Make Combined Data Table;
		dt_fs_mse = Report( genreg )["SVEM Forward Selection"]["Sample Fit Quality"][Table Box( 1 )] << make into data table( private );
		
		fs_mean_validation_mse = Col Mean( Column( dt_fs_mse, "Validation MSE" ) );
		
		Close( dt_fs_mse, nosave );
		//dt_lasso_mse = Report( genreg )["SVEM Lasso"]["Sample Fit Quality"][Table Box( 1 )] << make into data table( private );
		
		//lasso_mean_validation_mse = Col Mean( Column( dt_lasso_mse, "Validation MSE" ) );
		
		//Close( dt_lasso_mse, nosave );
		opt_table_i_2 << New Column( "Mean Validation MSE", continuous );
		
	//do not record results for models with singularities
		singular.ind = 0;
		If(
			Any(
				(Report( genreg )["Standard Least Squares"]["Parameter Estimates for Original Predictors"][Table Box( 1 )][
				Number Col Box( "Std Error" )] << get as matrix) == 0
			),
			singular.ind = 1;
			Column( opt_table_i_2, "Y" )[Contains( Column( opt_table_i_2, "Setting" ) << get values, "Full Model" )] = .;
			Column( opt_table_i_2, "Y Lower CI" )[Contains( Column( opt_table_i_2, "Setting" ) << get values, "Full Model" )] = .;
			Column( opt_table_i_2, "Y Upper CI" )[Contains( Column( opt_table_i_2, "Setting" ) << get values, "Full Model" )] = .;
			//Column( opt_table_i_2, "Y" )[Contains( Column( opt_table_i_2, "Setting" ) << get values, "Backward AICc_no_int" )] = .;
			//Column( opt_table_i_2, "Y Lower CI" )[Contains( Column( opt_table_i_2, "Setting" ) << get values, "Backward AICc_no_int" )] = .;
			//Column( opt_table_i_2, "Y Upper CI" )[Contains( Column( opt_table_i_2, "Setting" ) << get values, "Backward AICc_no_int" )] = .;
			//Column( opt_table_i_2, "Y Lower CI" )[Contains( Column( opt_table_i_2, "Setting" ) << get values, "Forward AICc" )] = .;
			//Column( opt_table_i_2, "Y Upper CI" )[Contains( Column( opt_table_i_2, "Setting" ) << get values, "Forward AICc" )] = .;
		);
		//Column( opt_table_i_2, "Mean Validation MSE" )[Contains( Column( opt_table_i_2, "Setting" ) << get values, "SVEM-FS_no_int" )] =
		//fs_mean_validation_mse;
		//Column( opt_table_i_2, "Mean Validation MSE" )[Contains( Column( opt_table_i_2, "Setting" ) << get values, "SVEM-LASSO_no_int" )] =
		//lasso_mean_validation_mse;
		opt_table_i_2 << New Column( "no_intercept", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( 1 ) );
		
		opt_table_i << Concatenate( opt_table_i_2, append to first table );
		
		Close( opt_table_i_2, nosave );
		
		If( run_nerual, 
//begin neural
	
			//begin Mike Anderson Code
/*
AutovalidationPrepTool.jsl
Date: 28Mar2019
Author: Mike Anderson

*/

			// Concatenate the data table
			dtAV = dt << Concatenate( private, dt );
			tableName = dt << Get Name || "_Autovalidation";
			dtAV << Set Name( tableName );

// Add the columns 
			dtAV << New Column( "Null Factor", Numeric, "Continuous", Format( "Best", 4 ) );
			dtAV << New Column( "Paired Fractionally Weighted Bootstrap Weight",
				Numeric,
				"Continuous",
				Format( "Best", 6 ),
				Formula(
					If( Row() == 1,
						_u = J( 1, N Row() / 2, Random Uniform() )
					);
					If( Row() <= N Row() / 2,
						:Null Factor[Row()] = Random Normal();
						Gamma Quantile( _u[Row()], 1, 1 );
					,
						:Null Factor[Row()] = :Null Factor[Row() - N Row() / 2];
						Gamma Quantile( 1 - _u[Row() - N Row() / 2], 1, 1 );
					);
				)
			);
			dtAV << New Column( "Validation",
				Numeric,
				"Continuous",
				Format( "Best", 12 ),
				Formula( If( Row() <= N Row() / 2, 0, 1 ) ),
				Value Labels( {0 = "Training", 1 = "Validation"} ),
				Use Value Labels( 1 )
			);
	

			
			dtAV << ReRun Formulas;
			


// Add some coloring for transparency

			my_rows = dtAV << get rows where( :Validation == 1 );
			my_row_list = As List( my_rows );
			column_list = dtAV << get column names( String );
			For( i = 1, i <= N Items( column_list ), i++,
				Column( dtAV, column_list[i] ) << color cells( "Light Gray", my_row_list )
			);
//end Mike Anderson code

			
			neural.obj = dtAV << Neural(
				invisble,
				Y( :Y ),
				X( :PEG, :Helper, :Ionizable, :Cholesterol, :Ionizable Lipid Type, :N_P_ratio, :flow rate ),
				Validation( :Validation ),
				Freq( :Paired Fractionally Weighted Bootstrap Weight ), 
			//Transform Covariates( 1 ),
				Informative Missing( 0 ),
				Fit( NTanH( 5 ), Number of Tours( 5 ) ),
				Automatic Recalc( 1 )
			);

			
			For( j = 1, j <= 15, j++, 
				
				neural.obj << (Fit[1] << Save Fast Formulas);
				
				
				dtAV << ReRun Formulas;
				
			);
			
			neural.obj << close window;
			Column( dtAV, "Y" ) << Set Name( "old Y" );
			
			dtAV << New Column( "Y",
				Numeric,
				"Continuous",
				Format( "Best", 12 ),
				Formula(
					Mean(
						:Predicted Y,
						:Predicted Y 2,
						:Predicted Y 3,
						:Predicted Y 4,
						:Predicted Y 5,
						:Predicted Y 6,
						:Predicted Y 7,
						:Predicted Y 8,
						:Predicted Y 9,
						:Predicted Y 10,
						:Predicted Y 11,
						:Predicted Y 12,
						:Predicted Y 13,
						:Predicted Y 14,
						:Predicted Y 15, 
				//	:Predicted Y 16,
						//	:Predicted Y 17,
						//	:Predicted Y 18,
						//	:Predicted Y 19,
						//	:Predicted Y 20
					)
				),
				Set Selected
			);
			neural.prof = dtAV << Profiler(
				Y( :"Y"n ),
				Profiler(
					1,
					Desirability Functions( 1 ),
					Profile at Boundary( "Turn at Boundaries" ),
					maximize and remember,
					Remember settings( "SVEM-Neural" )
				),
				Expand
			);
			
			
			dt.neural.setting = Report( neural.prof )["Remembered Settings"][Table Box( 1 )] << make into data table;
			
			opt_table_i << concatenate( dt.neural.setting, "append to first table", "keep formulas" );
			
			Close( dtAV, nosave );
			Close( dt.neural.setting, nosave );

//end neural
		);

		
		opt_table_i << select where( :Setting == "_Optimal_" );
		opt_table_i << select where( Is Missing( :Y ), current selection( "extend" ) );
		
		opt_table_i << Delete Rows;

//fill in missing values
		Try( For Each Row( opt_table_i, If( Is Missing( :"N_P_ratio"n ), :"N_P_ratio"n = 1 ) ) );
		Try( For Each Row( opt_table_i, If( Is Missing( :"Ionizable Lipid Type"n ), :"Ionizable Lipid Type"n = "H103" ) ) );
		Try( For Each Row( opt_table_i, If( Is Missing( :"Flow Rate"n ), :"Flow Rate"n = 3 ) ) );
		
		Eval(
			Eval Expr(
				opt_table_i << New Column( "True Y",
					Numeric,
					"Continuous",
					Format( "Best", 12 ),
					Set Property( "Response Limits", {Goal( Maximize ), Importance( . ), Show Limits( 0 )} ),
					Expr( Name Expr( true_form ) ),
					Set Display Width( 80 )
				)
			)
		);
		
		opt_table_i << Run Formulas;
		
		opt_table_i << New Column( "In CI?", Numeric, "Nominal", Format( "Best", 12 ), Formula( :Y Lower CI <= :True Y <= :Y Upper CI ) );
		opt_table_i << New Column( "RMSE", Numeric, "Continuous", Format( "Best", 12 ), Formula( Root( (:Y - :True Y) ^ 2 ) ), Set Selected );
		Eval(
			Eval Expr(
				opt_table_i << New Column( "Percent of Max",
					Numeric,
					"Continuous",
					Format( "Percent", 12, 2 ),
					Formula( :True Y / Expr( true_form_max ) )
				)
			)
		);
		/*opt_table_i << New Column( "Correct Lipid Type Selected?",
			Numeric,
			"Nominal",
			Format( "Best", 12 ),
			Formula( If( :Ionizable Lipid Type == "H102", 1, 0 ) ),
			Set Selected
		);*/
		opt_table_i << Delete Columns( 1 );
		Eval( Eval Expr( opt_table_i << New Column( "iter", Numeric, "Nominal", Format( "Best", 12 ), <<Set Each Value( Expr( iter ) ) ) ) );
		best_Y = Col Max( Column( opt_table_i, "True Y" ) );
		
		opt_table_i << Select Where( :True Y == best_Y );
		
		best_Y_rows = opt_table_i << Get Selected Rows;
		
		Eval(
			Eval Expr(
				opt_table_i << New Column( "Winner in iteration",
					Character,
					"Multiple Response",
					<<Set Each Value( Expr( Concat Items( (Column( opt_table_i, "Setting" ) << get values)[best_Y_rows], "," ) ) )
				)
			)
		);
		If( iter == 1,
			opt_table_master = opt_table_i << subset( selected rows( 0 ), selected columns( 0 ) ),
			opt_table_master << concatenate( opt_table_i, "append to first table", "keep formulas" )
		);
		
		Close( opt_table_i, nosave );
		Try( genreg << close window );

		
	//temp save between iterations
		Try(
			opt_table_master_temp = opt_table_master << subset( selected rows( 0 ), selected columns( 0 ) );
			
		
			opt_table_master_temp << Set Name( "Output" );
			ts_names = opt_table_master_temp << Get Table Script Names;
			opt_table_master_temp << Delete Scripts( ts_names );
			opt_table_master_temp << New Column( "n_center", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( n_center ) );
			opt_table_master_temp << New Column( "n_rep", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( n_rep ) );
			opt_table_master_temp << New Column( "n_unique", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( n_sfd ) );
			opt_table_master_temp << New Column( "n_total", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( n_total ) );
			opt_table_master_temp << New Column( "error_std", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( error_std ) );
			opt_table_master_temp << New Column( "true_form", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( true_form_choice ) );
			opt_table_master_temp << New Column( "effects_choice", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( effects_choice ) );
	//opt_table_master_temp << New Column( "no_intercept", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( no_int ) );
			opt_table_master_temp << New Column( "design_type", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( design_type ) );
		
			opt_table_master_temp << {New Script(
				"Percent of Max vs. Setting",
				Graph Builder(
					Size( 534, 450 ),
					Show Control Panel( 0 ),
					Variables( X( :Setting ), Y( :Percent of Max ) ),
					Elements( Points( X, Y, Legend( 13 ) ) )
				)
			), New Script(
				"RMSE vs. Setting",
				Graph Builder(
					Size( 534, 450 ),
					Show Control Panel( 0 ),
					Variables( X( :Setting ), Y( :RMSE ) ),
					Elements( Points( X, Y, Legend( 12 ) ) )
				)
			), New Script(
				"In CI? by Setting",
				Contingency(
					Y( :In CI? ),
					X( :Setting ),
					Contingency Table(
						Count( 1, Format( "Fixed Dec", 8, 0 ) ),
						Total %( 1, Format( "Fixed Dec", 8, 2 ) ),
						Col %( 1, Format( "Fixed Dec", 8, 2 ) ),
						Row %( 1, Format( "Fixed Dec", 8, 2 ) ),
						Expected( 0, Format( "Best", 8 ) ),
						Deviation( 0, Format( "Best", 8 ) ),
						Cell Chi Square( 0, Format( "Fixed Dec", 8, 4 ) ),
						Col Cum( 0, Format( "Fixed Dec", 8, 0 ) ),
						Col Cum %( 0, Format( "Fixed Dec", 8, 2 ) ),
						Row Cum( 0, Format( "Fixed Dec", 8, 0 ) ),
						Row Cum %( 0, Format( "Fixed Dec", 8, 2 ) )
					)
				)
			), 
		
			New script(
				"RMSE by Mean Validation MSE", 
	
				Bivariate(
					Y( :RMSE ),
					X( :Mean Validation MSE ),
					SendToReport(
						Dispatch(
							{},
							"Bivar Plot",
							FrameBox,
							{Row Legend(
								Setting,
								Color( 1 ),
								Color Theme( "JMP Default"(1) ),
								Marker( 0 ),
								Marker Theme( "" ),
								Continuous Scale( 0 ),
								Reverse Scale( 0 ),
								Excluded Rows( 0 )
							)}
						)
					)
				)
			), New script(
				"Matched Pair Analysis",
				Fit Group(
					Fit Model(
						Y( :RMSE ),
						Effects( :Setting ),
						Random Effects( :iter ),
						NoBounds( 0 ),
						Personality( "Standard Least Squares" ),
						Method( "REML" ),
						Emphasis( "Minimal Report" ),
						Run(
							:RMSE << {Summary of Fit( 1 ), Analysis of Variance( 0 ), Parameter Estimates( 1 ), Scaled Estimates( 0 ),
							Plot Actual by Predicted( 0 ), Plot Regression( 0 ), Plot Residual by Predicted( 0 ), Plot Studentized Residuals( 0 ),
							Plot Effect Leverage( 0 ), Plot Residual by Normal Quantiles( 0 ), Multiple Comparisons(
								Effect( :Setting ),
								Least Squares Means Plot,
								Student's t( 1, All Pairwise Differences Connecting Letters( 1 ) )
							)}
						),
						SendToReport(
							Dispatch(
								{"Response RMSE", "Multiple Comparisons for Setting", "Least Squares Means Plot"},
								"Least Squares Means Plot",
								FrameBox,
								{DispatchSeg( BarSeg( 1 ), {Line Color( "Red" ), Line Width( 2 ), Error Bar Cap( "Small" )} )}
							),
							Dispatch(
								{"Response RMSE", "Multiple Comparisons for Setting", "Student's t All Pairwise Comparisons"},
								"All Pairwise Differences",
								OutlineBox,
								{Close( 1 )}
							),
							Dispatch(
								{"Response RMSE", "Multiple Comparisons for Setting", "Student's t All Pairwise Comparisons"},
								"All Pairwise Comparisons Scatterplot",
								OutlineBox,
								{Close( 1 )}
							)
						)
					),
					Fit Model(
						Y( :Percent of Max ),
						Effects( :Setting ),
						Random Effects( :iter ),
						NoBounds( 0 ),
						Personality( "Standard Least Squares" ),
						Method( "REML" ),
						Emphasis( "Minimal Report" ),
						Run(
							:Percent of Max << {Summary of Fit( 1 ), Analysis of Variance( 0 ), Parameter Estimates( 1 ), Scaled Estimates( 0 ),
							Plot Actual by Predicted( 0 ), Plot Regression( 0 ), Plot Residual by Predicted( 0 ), Plot Studentized Residuals( 0 ),
							Plot Effect Leverage( 0 ), Plot Residual by Normal Quantiles( 0 ), Multiple Comparisons(
								Effect( :Setting ),
								Least Squares Means Plot,
								Student's t( 1, All Pairwise Differences Connecting Letters( 1 ) )
							)}
						),
						SendToReport(
							Dispatch(
								{"Response Percent of Max", "Multiple Comparisons for Setting", "Least Squares Means Plot"},
								"Least Squares Means Plot",
								FrameBox,
								{DispatchSeg( BarSeg( 1 ), {Line Color( "Red" ), Line Width( 2 ), Error Bar Cap( "Small" )} )}
							),
							Dispatch(
								{"Response Percent of Max", "Multiple Comparisons for Setting", "Student's t All Pairwise Comparisons"},
								"All Pairwise Differences",
								OutlineBox,
								{Close( 1 )}
							),
							Dispatch(
								{"Response Percent of Max", "Multiple Comparisons for Setting", "Student's t All Pairwise Comparisons"},
								"All Pairwise Comparisons Scatterplot",
								OutlineBox,
								{Close( 1 )}
							)
						)
					)
				)
			), New Script( "Distribution of Winner in iteration", Distribution( Multiple Response Distribution( Column( :Winner in iteration ) ) ) )	
	
			};
			
			Try(
				Delete File(
					path_pre || "\temp_total_" || Char( n_total ) || "_unique_" || Char( n_sfd ) || "_rep_" || Char( n_rep ) || "_center_" ||
					Char( n_center ) || "_it_" || Char( iterations ) || "_form_" || Char( true_form_choice ) || "_effects_" || Char( effects_choice )
					 || "_design_type_" || Char( design_type ) || "_error_std_" || Char( error_std ) || ".jmp"
				)
			);
			
			opt_table_master_temp << save(
				path_pre || "\temp_total_" || Char( n_total ) || "_unique_" || Char( n_sfd ) || "_rep_" || Char( n_rep ) || "_center_" ||
				Char( n_center ) || "_it_" || Char( iterations ) || "_form_" || Char( true_form_choice ) || "_effects_" || Char( effects_choice ) ||
				"_design_type_" || Char( design_type ) || "_error_std_" || Char( error_std ) || ".jmp"
	
			);
			
			Close( opt_table_master_temp, nosave );
		);
		Try( Close( opt_table_master_temp, nosave ) );
		Try( Close( dt, nosave ) );
	);
	
	opt_table_master << Bring Window To Front;
	opt_table_master << Set Name( "Output" );
	ts_names = opt_table_master << Get Table Script Names;
	opt_table_master << Delete Scripts( ts_names );
	opt_table_master << New Column( "n_center", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( n_center ) );
	opt_table_master << New Column( "n_rep", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( n_rep ) );
	opt_table_master << New Column( "n_unique", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( n_sfd ) );
	opt_table_master << New Column( "n_total", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( n_total ) );
	opt_table_master << New Column( "error_std", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( error_std ) );
	opt_table_master << New Column( "true_form", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( true_form_choice ) );
	opt_table_master << New Column( "effects_choice", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( effects_choice ) );
	//opt_table_master << New Column( "no_intercept", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( no_int ) );
	opt_table_master << New Column( "design_type", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( design_type ) );
	//opt_table_master << New Column( "force_vec_choice", Numeric, "Continuous", Format( "Best", 12 ), <<Set Each Value( force_vec_choice ) );
	opt_table_master << {New Script(
		"Percent of Max vs. Setting",
		Graph Builder(
			Size( 534, 450 ),
			Show Control Panel( 0 ),
			Variables( X( :Setting ), Y( :Percent of Max ) ),
			Elements( Points( X, Y, Legend( 13 ) ) )
		)
	), New Script(
		"RMSE vs. Setting",
		Graph Builder( Size( 534, 450 ), Show Control Panel( 0 ), Variables( X( :Setting ), Y( :RMSE ) ), Elements( Points( X, Y, Legend( 12 ) ) ) )
	), New Script(
		"In CI? by Setting",
		Contingency(
			Y( :In CI? ),
			X( :Setting ),
			Contingency Table(
				Count( 1, Format( "Fixed Dec", 8, 0 ) ),
				Total %( 1, Format( "Fixed Dec", 8, 2 ) ),
				Col %( 1, Format( "Fixed Dec", 8, 2 ) ),
				Row %( 1, Format( "Fixed Dec", 8, 2 ) ),
				Expected( 0, Format( "Best", 8 ) ),
				Deviation( 0, Format( "Best", 8 ) ),
				Cell Chi Square( 0, Format( "Fixed Dec", 8, 4 ) ),
				Col Cum( 0, Format( "Fixed Dec", 8, 0 ) ),
				Col Cum %( 0, Format( "Fixed Dec", 8, 2 ) ),
				Row Cum( 0, Format( "Fixed Dec", 8, 0 ) ),
				Row Cum %( 0, Format( "Fixed Dec", 8, 2 ) )
			)
		)
	), 
		
	New script(
		"RMSE by Mean Validation MSE", 
	
		Bivariate(
			Y( :RMSE ),
			X( :Mean Validation MSE ),
			SendToReport(
				Dispatch(
					{},
					"Bivar Plot",
					FrameBox,
					{Row Legend(
						Setting,
						Color( 1 ),
						Color Theme( "JMP Default"(1) ),
						Marker( 0 ),
						Marker Theme( "" ),
						Continuous Scale( 0 ),
						Reverse Scale( 0 ),
						Excluded Rows( 0 )
					)}
				)
			)
		)
	), New script(
		"Matched Pair Analysis",
		Fit Group(
			Fit Model(
				Y( :RMSE ),
				Effects( :Setting ),
				Random Effects( :iter ),
				NoBounds( 0 ),
				Personality( "Standard Least Squares" ),
				Method( "REML" ),
				Emphasis( "Minimal Report" ),
				Run(
					:RMSE << {Summary of Fit( 1 ), Analysis of Variance( 0 ), Parameter Estimates( 1 ), Scaled Estimates( 0 ),
					Plot Actual by Predicted( 0 ), Plot Regression( 0 ), Plot Residual by Predicted( 0 ), Plot Studentized Residuals( 0 ),
					Plot Effect Leverage( 0 ), Plot Residual by Normal Quantiles( 0 ), Multiple Comparisons(
						Effect( :Setting ),
						Least Squares Means Plot,
						Student's t( 1, All Pairwise Differences Connecting Letters( 1 ) )
					)}
				),
				SendToReport(
					Dispatch(
						{"Response RMSE", "Multiple Comparisons for Setting", "Least Squares Means Plot"},
						"Least Squares Means Plot",
						FrameBox,
						{DispatchSeg( BarSeg( 1 ), {Line Color( "Red" ), Line Width( 2 ), Error Bar Cap( "Small" )} )}
					),
					Dispatch(
						{"Response RMSE", "Multiple Comparisons for Setting", "Student's t All Pairwise Comparisons"},
						"All Pairwise Differences",
						OutlineBox,
						{Close( 1 )}
					),
					Dispatch(
						{"Response RMSE", "Multiple Comparisons for Setting", "Student's t All Pairwise Comparisons"},
						"All Pairwise Comparisons Scatterplot",
						OutlineBox,
						{Close( 1 )}
					)
				)
			),
			Fit Model(
				Y( :Percent of Max ),
				Effects( :Setting ),
				Random Effects( :iter ),
				NoBounds( 0 ),
				Personality( "Standard Least Squares" ),
				Method( "REML" ),
				Emphasis( "Minimal Report" ),
				Run(
					:Percent of Max << {Summary of Fit( 1 ), Analysis of Variance( 0 ), Parameter Estimates( 1 ), Scaled Estimates( 0 ),
					Plot Actual by Predicted( 0 ), Plot Regression( 0 ), Plot Residual by Predicted( 0 ), Plot Studentized Residuals( 0 ),
					Plot Effect Leverage( 0 ), Plot Residual by Normal Quantiles( 0 ), Multiple Comparisons(
						Effect( :Setting ),
						Least Squares Means Plot,
						Student's t( 1, All Pairwise Differences Connecting Letters( 1 ) )
					)}
				),
				SendToReport(
					Dispatch(
						{"Response Percent of Max", "Multiple Comparisons for Setting", "Least Squares Means Plot"},
						"Least Squares Means Plot",
						FrameBox,
						{DispatchSeg( BarSeg( 1 ), {Line Color( "Red" ), Line Width( 2 ), Error Bar Cap( "Small" )} )}
					),
					Dispatch(
						{"Response Percent of Max", "Multiple Comparisons for Setting", "Student's t All Pairwise Comparisons"},
						"All Pairwise Differences",
						OutlineBox,
						{Close( 1 )}
					),
					Dispatch(
						{"Response Percent of Max", "Multiple Comparisons for Setting", "Student's t All Pairwise Comparisons"},
						"All Pairwise Comparisons Scatterplot",
						OutlineBox,
						{Close( 1 )}
					)
				)
			)
		)
	), New Script( "Distribution of Winner in iteration", Distribution( Multiple Response Distribution( Column( :Winner in iteration ) ) ) )	
	
	};

	
	opt_table_master << save(
		path_pre || "\total_" || Char( n_total ) || "_unique_" || Char( n_sfd ) || "_rep_" || Char( n_rep ) || "_center_" || Char( n_center ) ||
		"_it_" || Char( iterations ) || "_form_" || Char( true_form_choice ) || "_effects_" || Char( effects_choice ) || "_design_type_" ||
		Char( design_type ) || "_error_std_" || Char( error_std ) || ".jmp"
	
	);
	Try(
		Delete File(
			path_pre || "\temp_total_" || Char( n_total ) || "_unique_" || Char( n_sfd ) || "_rep_" || Char( n_rep ) || "_center_" ||
			Char( n_center ) || "_it_" || Char( iterations ) || "_form_" || Char( true_form_choice ) || "_effects_" || Char( effects_choice ) ||
			"_design_type_" || Char( design_type ) || "_error_std_" || Char( error_std ) || ".jmp"
		)
	);
);
